Asymptotics for non-degenerate multivariate $U$-statistics with estimated nuisance parameters under the null and local alternative hypotheses

The large-sample behavior of non-degenerate multivariate $U$-statistics of arbitrary degree is investigated under the assumption that their kernel depends on parameters that can be estimated consistently. Mild regularity conditions are provided which guarantee that once properly normalized, such statistics are asymptotically multivariate Gaussian both under the null hypothesis and sequences of local alternatives. The work of Randles (1982, Ann. Statist.) is extended in three ways: the data and the kernel values can be multivariate rather than univariate, the limiting behavior under local alternatives is studied for the first time, and the effect of knowing some of the nuisance parameters is quantified. These results can be applied to a broad range of goodness-of-fit testing contexts, as shown in two specific examples.

==> R_code.R <==
#################################################################################################
## Asymptotics for non-degenerate multivariate U-statistics with estimated nuisance parameters ##
#################################################################################################

## Written by Alain Desgagne and Frederic Ouimet (August 2024)

options(digits = 10)      
library(cubature) #adaptIntegrate function
rm(list=ls())

# R code for Example 1 

# Start of the functions section

# Function to calculate the density of the Asymmetric Power Distribution (APD)
dAPD <- function(x, theta1, theta2, mu = 0, sigma = 1, lambda) {
  y <- (x - mu) / sigma
  delta <- 2 * theta1 ^ theta2 * (1 - theta1) ^ theta2 / (theta1 ^ theta2 + (1 - theta1) ^ theta2)
  A <- (1/2 + sign(y) * (1/2 - theta1)) ^ theta2
  f <- (delta / lambda) ^ (1 / theta2) / sigma / gamma(1 + 1 / theta2) * exp(- delta / A / lambda *  abs(y) ^ theta2) 
  return(f)
}

# Function to calculate the density of the Exponential Power Distribution (EPD)
dEPD <- function(x, mu = 0, sigma = 1, lambda) {
  y <- (x - mu) / sigma
  f <- 1 / (2 * sigma * lambda ^ (1 / lambda) * gamma(1 + 1 / lambda)) * exp(- abs(y) ^ lambda / lambda) 
  return(f)
}

# Function to generate random samples from the Asymmetric Power Distribution (APD)
rAPD <- function(n, theta1, theta2, mu = 0, sigma = 1, lambda) {
  delta <- 2 * theta1 ^ theta2 * (1 - theta1) ^ theta2 / (theta1 ^ theta2 + (1 - theta1) ^ theta2)
  W <- rgamma(n, shape = 1 / theta2)
  V <- rbinom(n, 1, theta1)
  x <- mu + sigma * (lambda * W / delta) ^ (1 / theta2) * ((1 - theta1) * (1 - V) - theta1 * V)
  return(x)
}

# Function to calculate the constant C1
C1 <- function(lambda) (1 + 1 / lambda) * trigamma(1 + 1 / lambda) -  1

# Function to calculate the constant C2
C2 <- function(lambda) 1 + log(lambda) + digamma(1 + 1 / lambda)

# Function to calculate the constant C3
C3 <- function(lambda) (gamma(1 + 3 / lambda)) ^ 2 /  (9 / 5 * gamma(1 + 1 / lambda) * gamma(1 + 5 / lambda) - (gamma(1 + 3 / lambda))^2)  

# Function to calculate the constant C4
C4 <- function(lambda) 1 + 3 * log(lambda) + 3 * digamma(1 + 3 / lambda)

# Function to calculate the Maximum Likelihood Estimates (MLE) for EPD
MLE.EPD <- function(x, lambda){
  if (lambda == 1) mu.hat <- median(x) else 
    if (lambda == 2) mu.hat <- mean(x) else 
    {
      g <- function(mu) sum(abs(x - mu) ^ (lambda - 1) * sign(x - mu))
      mu.hat <- uniroot(g, c(min(x) - 1, max(x) + 1), tol = 1e-09)$root
    }
    sigma.hat <- (mean((abs(x - mu.hat)) ^ lambda)) ^ (1 / lambda) 
    return(c(mu.hat, sigma.hat))
}

# Function to calculate the Method of Moments Estimates (MME) for EPD
MME.EPD <- function(x, lambda){
  mu.hat <- mean(x)
  sigma.hat <- sqrt(3 * gamma(1 + 1 / lambda) / lambda ^ (2 / lambda) / gamma(1 + 3 / lambda) * mean((x - mu.hat) ^ 2)) 
  return(c(mu.hat, sigma.hat))
}

# Function to calculate the score functions with respect to the known parameters for EPD
sk <- function(x, mu0, sigma0, lambda) {
  y <- (x - mu0) / sigma0
  sk1 <- -2 * abs(y) ^ lambda * sign(y)
  sk2 <- - 1 / lambda * (abs(y) ^ lambda * log(abs(y)) - 1 / lambda  * (log(lambda) + digamma(1 + 1 / lambda)))
  return(rbind(sk1, sk2))
}

# Function to calculate the score functions with respect to the unknown parameters for EPD (see proof of Proposition 1)
su <- function(x, mu0, sigma0, lambda) {
  y <- (x - mu0) / sigma0
  su1 <- (1 / sigma0) * (abs(y) ^ (lambda - 1) * sign(y))
  su2 <- (1 / sigma0) * (abs(y) ^ lambda - 1)
  return(rbind(su1, su2))
}

# Function to calculate the Fisher information matrix corresponding to sk (see proof of Proposition 1)
Ik <- function(lambda) matrix(c(4 * (1 + lambda), 0, 0, ((1 + 1 / lambda) * trigamma(1 + 1 / lambda) + C2(lambda) ^ 2 -  1) / lambda ^  3), nrow = 2) 

# Function to calculate the Fisher information matrix corresponding to su (see proof of Proposition 1)
Iu <- function(sigma0, lambda) (1 / sigma0 ^ 2) * matrix(c(lambda ^ (1 - 2 / lambda) * gamma(2 - 1 / lambda) / gamma(1 + 1 / lambda), 0, 0, lambda), nrow = 2) 

# Function to calculate the Fisher information matrix corresponding to the mixed terms of sk and su (see proof of Proposition 1)
Iku <- function(sigma0, lambda) (1 / sigma0) * matrix(c(-2 * lambda ^ (1 - 1 / lambda) / gamma(1 + 1 / lambda), 0, 0, - C2(lambda) / lambda), nrow = 2) 

# Function to calculate gu for the MME case (see proof of Proposition 2)
gu.MME <- function(x, mu0, sigma0, lambda) {
  g1 <- x - mu0
  g2 <- 1 / 2 / sigma0 * (3 * gamma(1 + 1 / lambda) / lambda ^ (2 / lambda) / gamma(1 + 3 / lambda) * (x - mu0) ^ 2 - sigma0 ^ 2)
  return(rbind(g1, g2))
}

# Function to calculate Ru for the MME case (see proof of Proposition 2)
Ru.MME <- function(sigma0, lambda) 1 / sigma0 ^ 2 * matrix(c((3 * gamma(1 + 1 / lambda) / lambda ^ (2 / lambda) / gamma(1 + 3 / lambda)), 0, 0, 4 * C3(lambda)), ncol = 2)

# Function to calculate ru for the MME case (see proof of Proposition 2)
ru.MME <- function(x, mu0, sigma0, lambda) {
  ru1 <- 1 / sigma0 * (3 * gamma(1 + 1/lambda) / lambda ^ (2 / lambda) / gamma(1 + 3 / lambda)) * (x - mu0) / sigma0
  ru2 <- 1 / sigma0 * 2 * C3(lambda) * (3 * gamma(1 + 1 / lambda) / lambda ^ (2 / lambda) / gamma(1 + 3 / lambda) * (x - mu0) ^ 2 / sigma0 ^ 2 - 1)
  return(rbind(ru1, ru2))
}

# Function to calculate Ju for the MME case (see proof of Proposition 2)
Ju.MME <- function(sigma0, lambda) 1 / sigma0 * matrix(c(-6  * gamma(1+2/lambda) / lambda^(1/lambda) / gamma(1+3/lambda), 0, 0, 
                            - 2 * lambda^(-2) * C3(lambda) * (2* log(lambda) + 3 * digamma(1+3/lambda) - digamma(1+1/lambda))), nrow = 2)

# Function to calculate SigmaU for the MLE case (see proof of Proposition 1)
SigmaU.MLE <- function(lambda) matrix(c(4 * (1 + lambda) - 4 * lambda  / gamma(2 - 1 / lambda) / gamma(1 + 1 / lambda), 0, 0,
                                        C1(lambda) / lambda ^ 3), nrow = 2)

# Function to calculate M for the MLE case (see proof of Proposition 1)
M.MLE <- function(lambda) SigmaU.MLE(lambda)

# Function to calculate SigmaU for the MME case (see proof of Proposition 2)
SigmaU.MME <-  function(lambda) matrix(c(4 * (1 + lambda) + 4 * lambda ^ 2 *gamma(1 + 3 / lambda) / 3 / gamma(1 + 1 / lambda) ^ 3 - 8 * lambda * gamma(1 + 2 / lambda) / gamma(1 + 1 / lambda) ^ 2,
                   0, 0, (1 / lambda ^ 3) * (C1(lambda) + 2 * C2(lambda) ^ 2  +
                                               lambda * C2(lambda) ^ 2 / 4 / C3(lambda) - C2(lambda) * C4(lambda))), nrow = 2)

# Function to calculate M for the MME case (see proof of Proposition 2)
M.MME <-  function(lambda) matrix(c(4 * (1 + lambda) - 4 * lambda * gamma(1 + 2 / lambda) / gamma(1 + 1 / lambda) ^ 2, 0, 0, 
              (1 / lambda ^ 3) * (C1(lambda) + 3 / 2 * C2(lambda) ^ 2  - C2(lambda) / 2 * C4(lambda))), nrow = 2)

# Function to calculate U
Ustat <- function(x, mu, sigma, lambda) cbind(apply(sk(x, mu, sigma,lambda), 1, mean))

# Function to calculate the density under H0, i.e. APD(theta1 = 1/ 2, theta2 = lambda, mu = mu0, sigma = sigma0, lambda = lambda) = EPD(mu = mu0, sigma = sigma0, lambda = lambda) 
densH0 <- function(x) dAPD(x, theta1 = 1/ 2, theta2 = lambda, mu = mu0, sigma = sigma0, lambda = lambda)
# Or equivalently:
densH0 <- function(x) dEPD(x, mu = mu0, sigma = sigma0, lambda = lambda)

# Function which integrates on the real line
int_example <- function(h){
  adaptIntegrate(f = h, lower = -Inf, upper = 0, tol = 1e-9)$integral + adaptIntegrate(f = h, lower = 0, upper = Inf, tol = 1e-9)$integral 
}

# End of functions section

# Validation of the asymptotic propositions using simulations with n = 5000

# large finite sample size ''approaching infinity''
n <- 5000

# arbitrary values of the true unknown parameters
mu0 <- 1.34
sigma0 <- 2.45

# a value of the auxiliary parameter lambda >= 1 is set (lambda = 1 is a Laplace test and lambda = 2 is a normal test)
lambda <- 1.5

# Validation of Proposition 1, the MLE case

stat.vec <- NULL
for (i in 1:10000){
  print(i) # to follow the progress of the simulations
  # a sample x of size n is generated from an APD(theta1 = 1/ 2, theta2 = lambda, mu = mu0, sigma = sigma0, lambda = lambda) = EPD(mu = mu0, sigma = sigma0, lambda = lambda)
  x <- rAPD(n = n, theta1 = 1 / 2, theta2 = lambda, mu = mu0, sigma = sigma0, lambda = lambda)
  # we calculated the MLE of mu and sigma, for an EPD(mu, sigma, lambda), lambda is known
  mu.sigma.MLE <- MLE.EPD(x, lambda)
  mu.MLE <- mu.sigma.MLE[1]
  sigma.MLE <- mu.sigma.MLE[2]
  # We calculate the function Un evaluated at the MLE of mu and sigma
  Un <- Ustat(x, mu = mu.MLE, sigma = sigma.MLE, lambda)
  # We calculate the matrix SigmaU, which in this case only depends on lambda
  SigmaU <- SigmaU.MLE(lambda)
  # We calculate the test statistic, which should be approximately chi-square distributed with 2 degrees of freedom  
  stat <- n * t(Un) %*% solve(SigmaU) %*% Un
  # The test statistic is added to the vector of other simulated statistics
  stat.vec <- c(stat.vec, stat)
}
# We check that stat.vec is approximately chi-square distributed with 2 degrees of freedom  
# Graphically with a histogram of stat.vec
hist(stat.vec, freq = FALSE)
# the density of a chi-square with 2 degrees of freedom is added to appreciate the fit visually
lines(seq(0, 10,length = 1000), dchisq(seq(0, 10,length = 1000), 2))
# A KS hypothesis test for chi-square quantitatively confirms
ks.test(stat.vec, "pchisq", df = 2)

# We check whether the chi-square fit is good on the right tail for quantiles 0.90 to 0.99
round(cbind(quantile(stat.vec, seq(.90, .99, .01)), qchisq(seq(.90, .99, .01), 2)), 2)
plot(cbind(quantile(stat.vec, seq(.90, .99, .01)), qchisq(seq(.90, .99, .01), 2))); abline(0,1)

# Validation of Proposition 2, the MME case

stat.vec <- NULL
for (i in 1:10000){
  print(i) # to follow the progress of the simulations
  # a sample x of size n is generated from an APD(theta1 = 1/ 2, theta2 = lambda, mu = mu0, sigma = sigma0, lambda = lambda) = EPD(mu = mu0, sigma = sigma0, lambda = lambda)
  x <- rAPD(n = n, theta1 = 1 / 2, theta2 = lambda, mu = mu0, sigma = sigma0, lambda = lambda)
  # we calculated the MLE of mu and sigma, for an EPD(mu, sigma, lambda), lambda is known
  mu.sigma.MME <- MME.EPD(x, lambda)
  mu.MME <- mu.sigma.MME[1]
  sigma.MME <- mu.sigma.MME[2]
  # We calculate the function Un evaluated at the MLE of mu and sigma
  Un <- Ustat(x, mu = mu.MME, sigma = sigma.MME, lambda)
  # We calculate the matrix SigmaU, which in this case only depends on lambda
  SigmaU <- SigmaU.MME(lambda)
  # We calculate the test statistic, which should be approximately chi-square distributed with 2 degrees of freedom  
  stat <- n * t(Un) %*% solve(SigmaU) %*% Un
  # The test statistic is added to the vector of other simulated statistics
  stat.vec <- c(stat.vec, stat)
}
# We check that stat.vec is approximately chi-square distributed with 2 degrees of freedom  
# Graphically with a histogram of stat.vec
hist(stat.vec, freq = FALSE)
# the density of a chi-square with 2 degrees of freedom is added to appreciate the fit visually
lines(seq(0, 10,length = 1000), dchisq(seq(0, 10,length = 1000), 2))
# A KS hypothesis test for chi-square quantitatively confirms
ks.test(stat.vec, "pchisq", df = 2)

# We check whether the chi-square fit is good on the right tail for quantiles 0.90 to 0.99
round(cbind(quantile(stat.vec, seq(.90, .99, .01)), qchisq(seq(.90, .99, .01), 2)), 2)
plot(cbind(quantile(stat.vec, seq(.90, .99, .01)), qchisq(seq(.90, .99, .01), 2))); abline(0,1)

# Validation of the proofs of Propositions 1 and 2

# arbitrary values of the true unknown parameters
mu0 <- 1.34
sigma0 <- 2.45

# a value of the auxiliary parameter lambda >= 1 is set (lambda = 1 is a Laplace test and lambda = 2 is a normal test)
lambda <- 1.5

# E(sk) under H0 s/b 0
round(int_example(h = function(x) sk(x, mu0, sigma0,lambda)[1]  * densH0(x)), 8)
round(int_example(h = function(x) sk(x, mu0, sigma0,lambda)[2]  * densH0(x)), 8)
# E(su) under H0 s/b 0
round(int_example(h = function(x) su(x, mu0, sigma0,lambda)[1]  * densH0(x)), 8)
round(int_example(h = function(x) su(x, mu0, sigma0,lambda)[2]  * densH0(x)), 8)
# E(gu.MME) under H0 s/b 0
round(int_example(h = function(x) gu.MME(x, mu0, sigma0,lambda)[1]  * densH0(x)), 8)
round(int_example(h = function(x) gu.MME(x, mu0, sigma0,lambda)[2]  * densH0(x)), 8)
# E(ru.MME) under H0 s/b 0
round(int_example(h = function(x) ru.MME(x, mu0, sigma0,lambda)[1]  * densH0(x)), 8)
round(int_example(h = function(x) ru.MME(x, mu0, sigma0,lambda)[2]  * densH0(x)), 8)

# Ik 
round(matrix(c(
 int_example(h = function(x) sk(x, mu0, sigma0,lambda)[1] ^ 2 * densH0(x)),
 int_example(h = function(x) sk(x, mu0, sigma0,lambda)[1]  * sk(x, mu0, sigma0,lambda)[2] * densH0(x)),
 int_example(h = function(x) sk(x, mu0, sigma0,lambda)[1]  * sk(x, mu0, sigma0,lambda)[2] * densH0(x)),
 int_example(h = function(x) sk(x, mu0, sigma0,lambda)[2] ^ 2 * densH0(x))
), nrow = 2), 8)
Ik(lambda)

# Iu
round(matrix(c(
  int_example(h = function(x) su(x, mu0, sigma0,lambda)[1] ^ 2 * densH0(x)),
  int_example(h = function(x) su(x, mu0, sigma0,lambda)[2]  * su(x, mu0, sigma0,lambda)[1] * densH0(x)),
  int_example(h = function(x) su(x, mu0, sigma0,lambda)[1]  * su(x, mu0, sigma0,lambda)[2] * densH0(x)),
  int_example(h = function(x) su(x, mu0, sigma0,lambda)[2] ^ 2 * densH0(x))
), nrow = 2), 8)
Iu(sigma0, lambda)

# Iku
round(matrix(c(
  int_example(h = function(x) sk(x, mu0, sigma0,lambda)[1] * su(x, mu0, sigma0,lambda)[1]  * densH0(x)),
  int_example(h = function(x) sk(x, mu0, sigma0,lambda)[2] * su(x, mu0, sigma0,lambda)[1] * densH0(x)),
  int_example(h = function(x) sk(x, mu0, sigma0,lambda)[1] * su(x, mu0, sigma0,lambda)[2] * densH0(x)),
  int_example(h = function(x) sk(x, mu0, sigma0,lambda)[2] * su(x, mu0, sigma0,lambda)[2] * densH0(x))
), nrow = 2), 8)
Iku(sigma0, lambda)

# Inverse of Ru.MME
round(matrix(c(
  int_example(h = function(x) gu.MME(x, mu0, sigma0,lambda)[1] ^ 2 * densH0(x)),
  int_example(h = function(x) gu.MME(x, mu0, sigma0,lambda)[1]  * gu.MME(x, mu0, sigma0,lambda)[2] * densH0(x)),
  int_example(h = function(x) gu.MME(x, mu0, sigma0,lambda)[1]  * gu.MME(x, mu0, sigma0,lambda)[2] * densH0(x)),
  int_example(h = function(x) gu.MME(x, mu0, sigma0,lambda)[2] ^ 2 * densH0(x))
), nrow = 2), 8)
solve(Ru.MME(sigma0, lambda))

# Ru.MME
round(matrix(c(
  int_example(h = function(x) ru.MME(x, mu0, sigma0,lambda)[1] ^ 2 * densH0(x)),
  int_example(h = function(x) ru.MME(x, mu0, sigma0,lambda)[1]  * ru.MME(x, mu0, sigma0,lambda)[2] * densH0(x)),
  int_example(h = function(x) ru.MME(x, mu0, sigma0,lambda)[1]  * ru.MME(x, mu0, sigma0,lambda)[2] * densH0(x)),
  int_example(h = function(x) ru.MME(x, mu0, sigma0,lambda)[2] ^ 2 * densH0(x))
), nrow = 2), 8)
Ru.MME(sigma0, lambda)

# ru.MME
x <- runif(5, -10, 10)
Ru.MME(sigma0, lambda) %*% gu.MME(x, mu0, sigma0,lambda)
ru.MME(x, mu0, sigma0,lambda)

# Ju.MME
round(matrix(c(
  int_example(h = function(x) sk(x, mu0, sigma0,lambda)[1] * ru.MME(x, mu0, sigma0,lambda)[1]  * densH0(x)),
  int_example(h = function(x) sk(x, mu0, sigma0,lambda)[2] * ru.MME(x, mu0, sigma0,lambda)[1] * densH0(x)),
  int_example(h = function(x) sk(x, mu0, sigma0,lambda)[1] * ru.MME(x, mu0, sigma0,lambda)[2] * densH0(x)),
  int_example(h = function(x) sk(x, mu0, sigma0,lambda)[2] * ru.MME(x, mu0, sigma0,lambda)[2] * densH0(x))
), nrow = 2), 8)
Ju.MME(sigma0, lambda)

## MLE SigmaU
H <- Ik
Gk <- Ik
Gu <- Iku
SigmaU.MLE(lambda)
H(lambda) - Gu(sigma0, lambda) %*% solve(Iu(sigma0, lambda))  %*% t(Gu(sigma0, lambda))
Ik(lambda) - Iku(sigma0, lambda) %*% solve(Iu(sigma0, lambda))  %*% t(Iku(sigma0, lambda))

# MLE M
M.MLE(lambda)
Gk(lambda) - Gu(sigma0, lambda)  %*% solve(Iu(sigma0, lambda))  %*% t(Iku(sigma0, lambda))
Ik(lambda) - Iku(sigma0, lambda) %*% solve(Iu(sigma0, lambda))  %*% t(Iku(sigma0, lambda))

## MME SigmaU
H <- Ik
Gu <- Iku
SigmaU.MME(lambda)
H(lambda) - Gu(sigma0, lambda) %*% solve(Ru.MME(sigma0, lambda))  %*% t(Ju.MME(sigma0, lambda)) - Ju.MME(sigma0, lambda) %*% solve(Ru.MME(sigma0, lambda))  %*% t(Gu(sigma0, lambda)) + Gu(sigma0, lambda) %*% solve(Ru.MME(sigma0, lambda))  %*% t(Gu(sigma0, lambda))

# MLE M
Sku.MME <- Ju.MME
Gk <- Ik
M.MME(lambda)
Gk(lambda) - Gu(sigma0, lambda)  %*% solve(Ru.MME(sigma0, lambda))  %*% t(Sku.MME(sigma0, lambda))

# Validation of Assumption A.4 for MLE
ru <- su
Ru <- Iu

# large finite sample size approaching infinity
n <- 1000000 

# a sample x of size n is generated from an APD(theta1 = 1/ 2, theta2 = lambda, mu = mu0, sigma = sigma0, lambda = lambda) = EPD(mu = mu0, sigma = sigma0, lambda = lambda)
x <- rAPD(n = n, theta1 = 1 / 2, theta2 = lambda, mu = mu0, sigma = sigma0, lambda = lambda)

# we calculated the MLE of mu and sigma, for an EPD(mu, sigma, lambda), lambda is known
mu.sigma.MLE <- MLE.EPD(x, lambda)
mu.MLE <- mu.sigma.MLE[1]; mu.MLE
sigma.MLE <- mu.sigma.MLE[2]; sigma.MLE

# the left part of A4, i.e. sqrt(n) * (theta_hat_n,U - theta0_U)
cbind(c(sqrt(n) * (mu.MLE - mu0), sqrt(n) * (sigma.MLE - sigma0)))
# the right part of A4: the left and right parts should converge to the same values as n approaches infinity 
sqrt(n) * solve(Ru(sigma0, lambda)) %*% cbind(apply(ru(x, mu0, sigma0, lambda), 1, mean))

# Validation of Assumption A.4 for MME
ru <- ru.MME
Ru <- Ru.MME

# large finite sample size approaching infinity
n <- 1000000

# a sample x of size n is generated from an APD(theta1 = 1/ 2, theta2 = lambda, mu = mu0, sigma = sigma0, lambda = lambda) = EPD(mu = mu0, sigma = sigma0, lambda = lambda)
x <- rAPD(n = n, theta1 = 1 / 2, theta2 = lambda, mu = mu0, sigma = sigma0, lambda = lambda)

# we calculated the MME of mu and sigma, for an EPD(mu, sigma, lambda), lambda is known
mu.sigma.MME <- MME.EPD(x, lambda)
mu.MME <- mu.sigma.MME[1]; mu.MME
sigma.MME <- mu.sigma.MME[2]; sigma.MME

# the left part of A4, i.e. sqrt(n) * (theta_hat_n,U - theta0_U)
cbind(c(sqrt(n) * (mu.MME - mu0), sqrt(n) * (sigma.MME - sigma0)))
# the right part of A4: the left and right parts should converge to the same values as n approaches infinity 
sqrt(n) * solve(Ru(sigma0, lambda)) %*% cbind(apply(ru(x, mu0, sigma0, lambda), 1, mean))
# the right part of A.4 written with the function g (see end of Section 3)
sqrt(n) * cbind(apply(gu.MME(x, mu0, sigma0, lambda), 1, mean))

########################################
## Asymptotic Power Curves (Figure 1) ##
########################################

# 1st scenario for local alternative, where delta1 varies from 0 to 3.5, delta2 is fixed at 0, with delta_K = (delta1, delta2)

# a value of the auxiliary parameter lambda >= 1 is set (lambda = 1 is a Laplace test and lambda = 2 is a normal test)
lambda <- 1.5

# the nominal significance level is set to 0.05 
level <- 0.05

# delta1 varies from 0 to 3.5, delta2 is fixed at 0, with delta_K = (delta1, delta2)
deltak <- rbind(seq(from = 0, to = 3.5, length.out = 1000), 0)

# For the MLE case, we calculate the non-centrality parameter (ncp) of the noncentral chi-square distribution in Theorem 2 using three equivalent formulas
ncp.MLE <- diag(t(deltak) %*% t(M.MLE(lambda)) %*% solve(SigmaU.MLE(lambda)) %*% M.MLE(lambda) %*% deltak)
ncp.MLE2 <- deltak[1,] ^ 2 * M.MLE(lambda)[1,1] ^ 2 * solve(SigmaU.MLE(lambda))[1,1] + deltak[2,] ^ 2 * M.MLE(lambda)[2,2] ^ 2 * solve(SigmaU.MLE(lambda))[2,2]
ncp.MLE3 <- deltak[1,] ^ 2 * SigmaU.MLE(lambda)[1,1] + deltak[2,] ^ 2 * SigmaU.MLE(lambda)[2,2]
# We verify that these three formulas are indeed equivalent
round(max(abs(ncp.MLE - ncp.MLE2)), 8) # s/b 0
round(max(abs(ncp.MLE - ncp.MLE3)), 8) # s/b 0

# For the MME case, we calculate the non-centrality parameter (ncp) of the noncentral chi-square distribution in Theorem 2 using two equivalent formulas
ncp.MME <- diag(t(deltak) %*% t(M.MME(lambda)) %*% solve(SigmaU.MME(lambda)) %*% M.MME(lambda) %*% deltak)
ncp.MME2 <- deltak[1,] ^ 2 * M.MME(lambda)[1,1] ^ 2 * solve(SigmaU.MME(lambda))[1,1] + deltak[2,] ^ 2 * M.MME(lambda)[2,2] ^ 2 * solve(SigmaU.MME(lambda))[2,2]
# We verify that these two formulas are indeed equivalent
round(max(abs(ncp.MME - ncp.MME2)), 8) # s/b 0

# We calculate the critical value for a test with level of 0.05, defined as the 5% quantile (in the right tail) of a chi-square distribution with 2 degrees of freedom
critical.value <- qchisq(level, df = 2, lower = FALSE) 

# we calculate the asymptotic power for the defined local alternative scenarios (see deltak) 
# Using Theorem 2, the test statistic has a noncentral chi-square distribution with a ncp of ncp.MLE (or ncp.MME)
# the power of the test (probability of rejecting H0 knowing that H1 is true) is then given by the probability that a random variable having a non-central chi-square distribution with an ncp of ncp.MLE (or ncp.MME) is greater than the critical value, calculated with a level of 0.05
power.MLE <- pchisq(critical.value, df = 2, ncp = ncp.MLE, lower.tail = FALSE)
power.MME <- pchisq(critical.value, df = 2, ncp = ncp.MME, lower.tail = FALSE)

# Construction of the left plot of Figure 1: Asymptotic power curves of the modified score goodness-of-fit tests for the exponential power distribution, 
# using maximum likelihood (ML) versus method of moments (MM) estimators, under local alternatives 
# as a function of delta1 for a fixed delta2=0 . The auxiliary parameter value is lambda=1.5 and the nominal significance level is alpha=0.05

pdf(file = "Asymptotic_Power_Curves_Delta1.pdf", width = 8, height = 8)

# we define some parameters of the graph
par(mfrow = c(1, 1), mar = c(4.5, 5, 1, 1) + 0.1)
color <- c('black', 'grey65')
lty <- c(2, 1) 
lwd <- c(3, 3)

# we create the graph
plot(deltak[1,], power.MLE, ylim = c(0, 1), type = 'l',
     col = color[2], lwd = lwd[2], lty = lty[2],
     xlab = expression(delta[1]), ylab = 'Asymptotic Power', cex.lab = 2, cex.axis = 2)

ytick <- seq(0.05, 1, by = 0.05)
yticklab <- c("", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "")
axis(side = 2, at = ytick, labels = yticklab)

lines(deltak[1,], power.MME,  col = color[1], lwd = lwd[1], lty = lty[1])
legend("bottomright", legend = c("MM","ML"), 
       bg = "white", ncol = 1, col = color, 
       lty = lty, cex = 2, lwd = lwd)

dev.off()

# 2nd scenario for local alternative, where delta2 varies from 0 to 18, delta1 is fixed at 0, with delta_K = (delta1, delta2)

# a value of the auxiliary parameter lambda >= 1 is set (lambda = 1 is a Laplace test and lambda = 2 is a normal test)
lambda <- 1.5

# the nominal significance level is set to 0.05 
level <- 0.05

# delta2 varies from 0 to 18, delta1 is fixed at 0, with delta_K = (delta1, delta2)
deltak <- rbind(0, seq(from = 0, to = 18, length.out = 1000))

# For the MLE case, we calculate the non-centrality parameter (ncp) of the noncentral chi-square distribution in Theorem 2 using three equivalent formulas
ncp.MLE <- diag(t(deltak) %*% t(M.MLE(lambda)) %*% solve(SigmaU.MLE(lambda)) %*% M.MLE(lambda) %*% deltak)
ncp.MLE2 <- deltak[1,] ^ 2 * M.MLE(lambda)[1,1] ^ 2 * solve(SigmaU.MLE(lambda))[1,1] + deltak[2,] ^ 2 * M.MLE(lambda)[2,2] ^ 2 * solve(SigmaU.MLE(lambda))[2,2]
ncp.MLE3 <- deltak[1,] ^ 2 * SigmaU.MLE(lambda)[1,1] + deltak[2,] ^ 2 * SigmaU.MLE(lambda)[2,2]
# We verify that these three formulas are indeed equivalent
round(max(abs(ncp.MLE - ncp.MLE2)), 8) # s/b 0
round(max(abs(ncp.MLE - ncp.MLE3)), 8) # s/b 0

# For the MME case, we calculate the non-centrality parameter (ncp) of the noncentral chi-square distribution in Theorem 2 using two equivalent formulas
ncp.MME <- diag(t(deltak) %*% t(M.MME(lambda)) %*% solve(SigmaU.MME(lambda)) %*% M.MME(lambda) %*% deltak)
ncp.MME2 <- deltak[1,] ^ 2 * M.MME(lambda)[1,1] ^ 2 * solve(SigmaU.MME(lambda))[1,1] + deltak[2,] ^ 2 * M.MME(lambda)[2,2] ^ 2 * solve(SigmaU.MME(lambda))[2,2]
# We verify that these two formulas are indeed equivalent
round(max(abs(ncp.MME - ncp.MME2)), 8) # s/b 0

# We calculate the critical value for a test with level of 0.05, defined as the 5% quantile (in the right tail) of a chi-square distribution with 2 degrees of freedom
critical.value <- qchisq(level, df = 2, lower = FALSE) 

# we calculate the asymptotic power for the defined local alternative scenarios (see deltak) 
# Using Theorem 2, the test statistic has a noncentral chi-square distribution with a ncp of ncp.MLE (or ncp.MME)
# the power of the test (probability of rejecting H0 knowing that H1 is true) is then given by the probability that a random variable having a non-central chi-square distribution with an ncp of ncp.MLE (or ncp.MME) is greater than the critical value, calculated with a level of 0.05
power.MLE <- pchisq(critical.value, df = 2, ncp = ncp.MLE, lower.tail = FALSE)
power.MME <- pchisq(critical.value, df = 2, ncp = ncp.MME, lower.tail = FALSE)

# Construction of the right plot of Figure 1: Asymptotic power curves of the modified score goodness-of-fit tests for the exponential power distribution, 
# using maximum likelihood (ML) versus method of moments (MM) estimators, under local alternatives 
# as a function of delta2 for a fixed delta1=0 . The auxiliary parameter value is lambda=1.5 and the nominal significance level is alpha=0.05

pdf(file = "Asymptotic_Power_Curves_Delta2.pdf", width = 8, height = 8)

# we define some parameters of the graph
par(mfrow = c(1, 1), mar = c(4.5, 5, 1, 1) + 0.1)
color <- c('black', 'grey65')
lty <- c(2, 1) 
lwd <- c(3, 3)

# we create the graph
plot(deltak[2,], power.MLE, ylim = c(0, 1), type = 'l',
     col = color[2], lwd = lwd[2], lty = lty[2],
     xlab = expression(delta[2]), ylab = 'Asymptotic Power', cex.lab = 2, cex.axis = 2)

ytick <- seq(0.05, 1, by = 0.05)
yticklab <- c("", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "")
axis(side = 2, at = ytick, labels = yticklab)

lines(deltak[2,], power.MME,  col = color[1], lwd = lwd[1], lty = lty[1])
legend("bottomright", legend = c("MM","ML"), 
       bg = "white", ncol = 1, col = color, 
       lty = lty, cex = 2, lwd = lwd)

dev.off()

#######################################
## Empirical Power Curves (Figure 2) ##
#######################################

library(latex2exp)

# Start the timer
start_time <- Sys.time()

# Define the parameters
NN1 <- c(50, 100, 200, 400)
NN2 <- c(400, 1600, 6400, 25600)
DD1 <- seq(from = 0, to = 3.5, length.out = 100)
DD2 <- seq(from = 0, to = 18, length.out = 100)
MCsim <- 10000
lambda <- 1.5
mu0 <- 1.34
sigma0 <- 2.45
level <- 0.05
critical.value <- qchisq(level, df = 2, lower.tail = FALSE)
ylim <- c(0, 1)  # Define y-axis limits

# Define the path
path <- file.path("C://Users//fred1//Dropbox//Desgagne_Genest_Ouimet_2024_U_stats//manuscript", fsep = .Platform$file.sep)
setwd(path)

# Function to calculate empirical power
calculate_power <- function(n, delta1, delta2, MCsim) {
  SigmaUMLE.inv <- solve(SigmaU.MLE(lambda))
  stat.MLE.vec <- NULL
  for (i in 1:MCsim) {
    x <- rAPD(n = n, theta1 = 1 / 2 + delta1 / sqrt(n), theta2 = lambda + delta2 / sqrt(n), mu = mu0, sigma = sigma0, lambda = lambda)
    mu.sigma.MLE <- MLE.EPD(x, lambda)
    mu.MLE <- mu.sigma.MLE[1]
    sigma.MLE <- mu.sigma.MLE[2]
    U.MLE <- Ustat(x, mu = mu.MLE, sigma = sigma.MLE, lambda)
    stat.MLE <- n * t(U.MLE) %*% SigmaUMLE.inv %*% U.MLE
    stat.MLE.vec <- c(stat.MLE.vec, stat.MLE)
  }
  power.MLE.sim <- mean(stat.MLE.vec > critical.value)
  return(round(power.MLE.sim, 3))
}

# Function to calculate asymptotic power
calculate_exact_power <- function(delta1_vals, delta2_vals) {
  deltak <- rbind(delta1_vals, delta2_vals)
  ncp.MLE <- diag(t(deltak) %*% t(M.MLE(lambda)) %*% solve(SigmaU.MLE(lambda)) %*% M.MLE(lambda) %*% deltak)
  power.MLE <- pchisq(critical.value, df = 2, ncp = ncp.MLE, lower.tail = FALSE)
  return(power.MLE)
}

# Plotting empirical power curves for varying delta1 with delta2 fixed at 0
pdf(file = "Empirical_Power_Curves_Delta1.pdf", width = 8, height = 8)  # Adjusted height to make the frame square
par(mfrow = c(1, 1), mar = c(4.5, 5, 1, 1) + 0.1)

color <- c('grey55', 'grey55', 'grey55', 'grey25')  # Reversed order: light to dark
lty <- c(2, 4, 5, 3)
lwd <- 2

plot(DD1, rep(0, length(DD1)), type = "n", ylim = ylim, xlab = expression(delta[1]), ylab = "Empirical Power", cex.lab = 2, cex.axis = 2)

ytick <- seq(0.05, 1, by = 0.05)
yticklab <- c("", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "")
axis(side = 2, at = ytick, labels = yticklab)

for (j in 1:length(NN1)) {
  n <- NN1[j]
  power_curve <- sapply(DD1, function(delta1) calculate_power(n, delta1, 0, MCsim))
  lines(DD1, power_curve, col = color[j], lty = lty[j], lwd = lwd)
}

# Add asymptotic power curve
exact_power_curve <- calculate_exact_power(DD1, rep(0, length(DD1)))
lines(DD1, exact_power_curve, col = 'black', lty = 1, lwd = lwd)

legend("bottomright", legend = c(paste("n =", NN1), TeX("$n = \\infty$")), col = c(color, 'black'), lty = c(lty, 1), lwd = lwd, cex = 2)

dev.off()

# Plotting empirical power curves for varying delta2 with delta1 fixed at 0
pdf(file = "Empirical_Power_Curves_Delta2.pdf", width = 8, height = 8)  # Adjusted height to make the frame square
par(mfrow = c(1, 1), mar = c(4.5, 5, 1, 1) + 0.1)

plot(DD2, rep(0, length(DD2)), type = "n", ylim = ylim, xlab = expression(delta[2]), ylab = "Empirical Power", cex.lab = 2, cex.axis = 2)

ytick <- seq(0.05, 1, by = 0.05)
yticklab <- c("", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "")
axis(side = 2, at = ytick, labels = yticklab)

for (j in 1:length(NN2)) {
  n <- NN2[j]
  power_curve <- sapply(DD2, function(delta2) calculate_power(n, 0, delta2, MCsim))
  lines(DD2, power_curve, col = color[j], lty = lty[j], lwd = lwd)
}

# Add asymptotic power curve
exact_power_curve <- calculate_exact_power(rep(0, length(DD2)), DD2)
lines(DD2, exact_power_curve, col = 'black', lty = 1, lwd = lwd)

legend("bottomright", legend = c(paste("n =", NN2), TeX("$n = \\infty$")), col = c(color, 'black'), lty = c(lty, 1), lwd = lwd, cex = 2)

dev.off()

# End the timer and print the duration
end_time <- Sys.time()
time_taken <- as.numeric(difftime(end_time, start_time, units = "mins"))
print(paste("Total time taken:", format(round(time_taken, 2), nsmall = 2), "minutes"))


#######################################
## Exemple 2: Goodness-of-fit test for the normal distribution
#######################################

library(sn)  # For skew normal distribution

# Function to compute the kernel h(x1, x2 | theta)
h <- function(x1, x2, mu) {
  return(as.numeric((x1 + x2) / 2 >= mu) - 0.5)
}

# Function to compute the (asymptotically) equivalent (under H0) kernel of degree 1, h1(x | theta)
h1 <- function(x, mu, sigma) {
  return(pnorm((x - mu) / sigma) - 0.5)
}

# Function to calculate the U-statistic for a given sample using combn
U_stat <- function(sample, mu) {
  n <- length(sample)
  # Create all possible pairs (i1, i2) where i1 < i2
  pairs <- combn(sample, 2)
  # Apply the kernel function to each pair
  U_n <- mean(as.numeric((pairs[1, ] + pairs[2, ]) / 2 >= mu) - 0.5)
  return(U_n)
}

# Function to calculate the (asymptotically) equivalent (under H0) U-statistic for a given sample
U_stat1 <- function(sample, mu, sigma) {
  n <- length(sample)
  U_n <- 2 * mean(h1(x, mu, sigma))
  return(U_n)
}

# Function to calculate the Maximum Likelihood Estimates (MLE) for normal
MLE.normal <- function(x){
  mu.hat <- mean(x) 
  sigma.hat <- sqrt(mean((abs(x - mu.hat)) ^ 2))
  return(c(mu.hat, sigma.hat))
}

# Function to calculate the score functions with respect to the unknown parameters for SN (see proof of Proposition 3)
su <- function(x, mu0, sigma0) {
  su1 <- (x - mu0) / sigma0 ^ 2  
  su2 <- -1 / 2 / sigma0 ^ 2 +  (x - mu0) ^ 2 / 2 / sigma0 ^ 4
  return(rbind(su1, su2))
}

# Function to calculate the Fisher information matrix corresponding to su (see proof of Proposition 3)
Iu <- function(sigma0)  matrix(c(1 / sigma0 ^ 2, 0, 0, 1 / 2 / sigma0 ^ 4), nrow = 2) 

# Calculation of H
H <- 1 / 12

# Function to calculate Gu (see proof of Proposition 3)
Gu <- function(sigma0)  matrix(c(1 / (2 * sigma0 * sqrt(pi)), 0), ncol = 2) 

# Calculation of SigmaU (see proof of Proposition 3)
SigmaU <- 1 / 3 - 1 / pi

# Function to calculate the score functions with respect to the known parameters for SN (see proof of Proposition 3)
sk <- function(x, mu0, sigma0) {
  return((x - mu0) / sigma0 * sqrt(2 / pi))
}

# Calculation of Gk (see proof of Proposition 3)
Gk <- 1 / pi  / sqrt(2)

# Function to calculate the Fisher information matrix corresponding to the mixed terms of sk and su (see proof of Proposition 3)
Iku <- function(sigma0)  matrix(c(sqrt(2 / pi) / sigma0, 0), ncol = 2) 

# Calculate of M (see proof of Proposition 3)
M <- 0

# Function to calculate the density under H0, i.e. N(mu0, sigma0 ^ 2) 
densH0 <- function(x) dnorm(x, mean = mu0, sd = sigma0)

# Function which integrates on the real line
int_example <- function(v){
  adaptIntegrate(f = v, lower = -Inf, upper = 0, tol = 1e-9)$integral + adaptIntegrate(f = v, lower = 0, upper = Inf, tol = 1e-9)$integral 
}

# End of functions section

# Validation of A.2 that U_stat and U_stat1 are asymptotically equivalent under H0
n <- 1000
mu0 <- 1.34
sigma0 <- 2.45
Ustat.vec <- Ustat1.vec <- NULL
for (i in 1:30){
  print(i)
  x <- rnorm(n, mu0, sigma0)
  Ustat.vec = c(Ustat.vec, U_stat(x, mu0))
  Ustat1.vec = c(Ustat1.vec, U_stat1(x, mu0, sigma0))
}
plot(Ustat.vec, Ustat1.vec)
abline(0,1)
cor(Ustat.vec, Ustat1.vec)
round(cbind(Ustat.vec, Ustat1.vec, Ustat.vec / Ustat1.vec), 4)

# Validation of the asymptotic propositions using simulations with n = 5000

# large finite sample size ''approaching infinity''
n <- 5000

# arbitrary values of the true unknown parameters
mu0 <- 1.34
sigma0 <- 2.45

# Validation of Proposition 3 under H0

stat.vec <- NULL
for (i in 1:10000){
  print(i) # to follow the progress of the simulations
  # a sample x of size n is generated from a N(mu0, sigma0 ^ 2)
  x <- rnorm(n = n, mean = mu0, sd = sigma0)
  # we calculated the MLE of mu and sigma, for an EPD(mu, sigma, lambda), lambda is known
  mu.sigma.MLE <- MLE.normal(x)
  mu.MLE <- mu.sigma.MLE[1]
  sigma.MLE <- mu.sigma.MLE[2]
  # We calculate the function U_stat1 evaluated at the MLE of mu and sigma
  Un <- U_stat1(x, mu = mu.MLE, sigma = sigma.MLE)
  # We calculate the test statistic, which should be approximately chi-square distributed with 1 degrees of freedom  
  stat <- n * Un ^ 2 / SigmaU
  # The test statistic is added to the vector of other simulated statistics
  stat.vec <- c(stat.vec, stat)
}
# We check that stat.vec is approximately chi-square distributed with 2 degrees of freedom  
# Graphically with a histogram of stat.vec
hist(stat.vec, freq = FALSE)
# the density of a chi-square with 2 degrees of freedom is added to appreciate the fit visually
lines(seq(0, 10,length = 1000), dchisq(seq(0, 10,length = 1000), 1))
# A KS hypothesis test for chi-square quantitatively confirms
ks.test(stat.vec, "pchisq", df = 1)

# We check whether the chi-square fit is good on the right tail for quantiles 0.90 to 0.99
round(cbind(quantile(stat.vec, seq(.90, .99, .01)), qchisq(seq(.90, .99, .01), 1)), 2)
plot(cbind(quantile(stat.vec, seq(.90, .99, .01)), qchisq(seq(.90, .99, .01), 1))); abline(0,1)

# Validation of the proofs of Proposition 3

# arbitrary values of the true unknown parameters
mu0 <- 1.34
sigma0 <- 2.45

# E(su) under H0 s/b 0
round(int_example(v = function(x) su(x, mu0, sigma0)[1]  * densH0(x)), 8)
round(int_example(v = function(x) su(x, mu0, sigma0)[2]  * densH0(x)), 8)

# Iu
round(matrix(c(
  int_example(v = function(x) su(x, mu0, sigma0)[1] ^ 2 * densH0(x)),
  int_example(v = function(x) su(x, mu0, sigma0)[2]  * su(x, mu0, sigma0)[1] * densH0(x)),
  int_example(v = function(x) su(x, mu0, sigma0)[1]  * su(x, mu0, sigma0)[2] * densH0(x)),
  int_example(v = function(x) su(x, mu0, sigma0)[2] ^ 2 * densH0(x))
), nrow = 2), 11)
Iu(sigma0)

# H
round(int_example(v = function(x) h1(x, mu0, sigma0) ^ 2  * densH0(x)), 11)
H

# Gu
rbind(
 round(int_example(v = function(x) h1(x, mu0, sigma0) * su(x, mu0, sigma0)[1]  * densH0(x)), 11),
 round(int_example(v = function(x) h1(x, mu0, sigma0) * su(x, mu0, sigma0)[2]  * densH0(x)), 11)
)
Gu(sigma0)

# SigmaU
nu <- 2
nu ^ 2 * (H - Gu(sigma0) %*% solve(Iu(sigma0)) %*% t(Gu(sigma0)))
SigmaU

# E(sk) under H0 s/b 0
round(int_example(v = function(x) sk(x, mu0, sigma0)  * densH0(x)), 8)

# Gk
int_example(v = function(x) h1(x, mu0, sigma0) * sk(x, mu0, sigma0) * densH0(x))
Gk

# Iku
cbind(
  round(int_example(v = function(x) sk(x, mu0, sigma0) * su(x, mu0, sigma0)[1]  * densH0(x)), 11),
  round(int_example(v = function(x) sk(x, mu0, sigma0) * su(x, mu0, sigma0)[2]  * densH0(x)), 11)
)
Iku(sigma0)

# M
round(nu * (Gk - Gu(sigma0) %*% solve(Iu(sigma0)) %*% t(Iku(sigma0))), 11)
M

# Validation of Assumption A.4 for MLE

ru <- su
Ru <- Iu

# large finite sample size approaching infinity
n <- 1000000 

# a sample x of size n is generated from an APD(theta1 = 1/ 2, theta2 = lambda, mu = mu0, sigma = sigma0, lambda = lambda) = EPD(mu = mu0, sigma = sigma0, lambda = lambda)
x <- rnorm(n = n, mean = mu0, sd = sigma0)

# we calculated the MLE of mu and sigma, for an EPD(mu, sigma, lambda), lambda is known
mu.sigma.MLE <- MLE.normal(x)
mu.MLE <- mu.sigma.MLE[1]; mu.MLE
sigma.MLE <- mu.sigma.MLE[2]; sigma.MLE

# the left part of A4, i.e. sqrt(n) * (theta_hat_n,U - theta0_U)
cbind(c(sqrt(n) * (mu.MLE - mu0), sqrt(n) * (sigma.MLE ^ 2 - sigma0 ^ 2)))
# the right part of A4: the left and right parts should converge to the same values as n approaches infinity 
sqrt(n) * solve(Ru(sigma0)) %*% cbind(apply(ru(x, mu0, sigma0), 1, mean))

#######################################
## Empirical Power Curves (Figure 3) ##
#######################################

library(latex2exp)
library(sn)  # For skew normal distribution

# Start the timer
start_time <- Sys.time()

# Define the parameters
NN3 <- c(10^2, 20^2, 40^2, 80^2)
DD3 <- seq(from = -50, to = 50, length.out = 100)
MCsim <- 10000
mu0 <- 0
sigma02 <- 1
level <- 0.05
critical.value <- qchisq(level, df = 1, lower.tail = FALSE)
ylim <- c(0, 1)  # Define y-axis limits

# Define the path
path <- file.path("C://Users//fred1//Dropbox//Desgagne_Genest_Ouimet_2024_U_stats//manuscript", fsep = .Platform$file.sep)
setwd(path)

# Function to calculate empirical power
calculate_power <- function(n, delta, MCsim) {
  stat.vec <- numeric(MCsim)
  for (i in 1:MCsim) {
    # Generate sample from skew normal distribution
    sample <- rsn(n, xi = mu0, omega = sqrt(sigma02), alpha = delta / sqrt(n))
    
    # Compute the test statistic directly
    mu_hat <- mean(sample)
    sigma_hat <- sd(sample)
    test_stat <- 4 * n * (mean(pnorm((sample - mu_hat) / sigma_hat) - 0.5))^2 / (1/3 - 1/pi)
    
    stat.vec[i] <- test_stat
  }
  power.sim <- mean(stat.vec > critical.value)
  return(round(power.sim, 3))
}

# Function to calculate exact power with ncp set to 0
calculate_exact_power <- function(delta_vals) {
  ncp <- 0  # Non-centrality parameter set to 0
  power <- pchisq(critical.value, df = 1, ncp = ncp, lower.tail = FALSE)
  return(rep(power, length(delta_vals)))  # Power will be constant across delta_vals
}

# Plotting empirical power curves
pdf(file = "figure_3.pdf", width = 16, height = 8)  # Save as high-quality PDF
par(mfrow = c(1, 1), mar = c(4.5, 5, 1, 1) + 0.1)

color <- c('grey55', 'grey55', 'grey55', 'grey25')  # Reversed order: light to dark
lty <- c(2, 4, 5, 3)
lwd <- 2

plot(DD3, rep(0, length(DD3)), type = "n", ylim = ylim, xlab = expression(delta), ylab = "Empirical Power", cex.lab = 2, cex.axis = 2, xasp = c(-40, 40, 16))

xtick <- seq(-50, 50, by = 5)
xticklab <- c("", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "")
axis(side = 1, at = xtick, labels = xticklab)

ytick <- seq(0.05, 1, by = 0.05)
yticklab <- c("", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "")
axis(side = 2, at = ytick, labels = yticklab)

for (j in 1:length(NN3)) {
  n <- NN3[j]
  power_curve <- sapply(DD3, function(delta) calculate_power(n, delta, MCsim))
  lines(DD3, power_curve, col = color[j], lty = lty[j], lwd = lwd)
}

# Add asymptotic power curve with ncp = 0 (under null hypothesis)
exact_power_curve <- calculate_exact_power(DD3)
lines(DD3, exact_power_curve, col = 'black', lty = 1, lwd = lwd)

legend("top", legend = c(paste("n = ", sqrt(NN3), "^ 2"), TeX("$n = \\infty$")), col = c(color, 'black'), lty = c(lty, 1), lwd = lwd, cex = 2)

dev.off()

# End the timer and print the duration
end_time <- Sys.time()
time_taken <- as.numeric(difftime(end_time, start_time, units = "mins"))
print(paste("Total time taken:", format(round(time_taken, 2), nsmall = 2), "minutes"))

